Dual-Vocabulary Language Model for Cross-Tokenizer Distillation

On-policy distillation (OPD) bridges teacher supervision and student behavior, but different teacher-student tokenizers introduce misalignment in both input tokenization (#1) and output logits (#2). Existing approaches address the former by matching same-text spans or converting tokens to bytes, often losing fine-grained token information or disrupting the native-token paradigm, while for the latter, strategies such as ranking, padding, or key-token selection retain only shared logit dimensions, resulting in much distribution loss. In this paper, we propose Dual-Vocabulary Language Model (DVLM), which replaces the teacher's LM head with a new student-vocabulary projection head and obtains full-dimensional student logits (for #2). To support student tokens (for #1), it takes a Parallel-Tokenized Sequence (PTS) as input, which concatenates the original teacher-tokenized sequence and a re-tokenized sequence formed by independently converting each student token into a teacher-token group. To avoid inference inconsistency with the original teacher tokens, the Hybrid-Prefix Attention (HPA) further restricts re-tokenized groups to their corresponding teacher prefix and uses its last state as the aggregation of the original student-token representation for projection into the student vocabulary space. Similarly, via the combined use of PTS and HPA, the DVLM teacher can provide distribution-aligned supervision with the student's input-tokenization and output-logit during OPD. Experimental results demonstrate that our DVLM teacher has a similar converged loss as the original teacher model and enables student models to improve performance across six reasoning tasks.

==> Figs/loss.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.patches import Rectangle
from scipy.ndimage import gaussian_filter1d


def smooth_noise(rng, size, sigma):
    noise = gaussian_filter1d(rng.normal(size=size), sigma=sigma)
    noise -= noise.mean()
    return noise / np.max(np.abs(noise))


rng = np.random.default_rng(42)
steps = np.linspace(0, 3000, 300)

loss_1 = 1.90 + 0.02 * smooth_noise(rng, len(steps), 3.0)

center_2 = np.where(steps <= 1000, 2.05 - 0.20 * steps / 1000, 1.81)
amplitude_2 = np.where(steps <= 1000, 0.02 * steps / 1000, 0.025)
loss_2 = center_2 + amplitude_2 * smooth_noise(rng, len(steps), 3.2)
loss_2[0] = 2.05

center_3 = np.where(steps <= 1750, 2.39 - 0.59 * steps / 1750, 1.78)
amplitude_3 = np.where(steps <= 1750, 0.03 * steps / 1750, 0.03)
loss_3 = center_3 + amplitude_3 * smooth_noise(rng, len(steps), 3.4)
loss_3[0] = 2.39

fig, (ax_top, ax_bottom) = plt.subplots(2, 1, sharex=True, figsize=(8, 5.2), gridspec_kw={"height_ratios": [20, 1.0], "hspace": 0})

curves = [
    (loss_1, "#3F6FD9", "original Head", 0.020),
    (loss_2, "#E07836", "LLaMA Head", 0.025),
    (loss_3, "#078518", "OLMo Head", 0.030),
]

fig.patch.set_facecolor("white")
ax_top.set_facecolor("#EAEAF2")
ax_bottom.set_facecolor("#EAEAF2")
ax_top.set_axisbelow(True)

for values, color, label, shadow_width in curves:
    ax_top.fill_between(steps, values - shadow_width, values + shadow_width, color=color, alpha=0.25, linewidth=0, zorder=1)
    ax_top.plot(steps, values, color=color, linestyle="--", linewidth=2.1, marker="o", markersize=6, markevery=20, markerfacecolor=color, markeredgecolor=color, label=label, zorder=2)

convergence_levels = [1.90, 1.81, 1.78]

for loss_center in convergence_levels:
    ax_top.hlines(loss_center, 0, 3000, color="#555B65", linestyle="-", linewidth=1.2, alpha=0.55, zorder=1.5)

ax_top.set_ylim(1.68, 2.42)
ax_top.set_yticks(np.arange(1.7, 2.41, 0.1))
ax_top.tick_params(axis="x", which="both", bottom=False, labelbottom=False)
ax_top.tick_params(axis="y", labelsize=15, length=0)
ax_top.grid(True, color="white", linestyle="-", linewidth=1.1, alpha=0.9)
ax_top.legend(loc="upper right", frameon=False, fontsize=18, handlelength=4.0, labelspacing=0.8)

ax_bottom.set_ylim(-0.01, 0.01)
ax_bottom.set_yticks([])
ax_bottom.set_xlim(0, 3000)
ax_bottom.set_xticks([0, 500, 1000, 1500, 2000, 2500, 3000])
ax_bottom.xaxis.set_major_formatter(FuncFormatter(lambda x, _: f"{int(x)}"))
ax_bottom.tick_params(axis="x", labelsize=15, length=4)
ax_bottom.tick_params(axis="y", labelsize=10, length=0)
ax_bottom.grid(True, axis="x", color="white", linestyle="-", linewidth=1.1, alpha=0.9)
ax_bottom.set_xlabel("Training Steps", fontsize=18, labelpad=2)

fig.supylabel("Loss", fontsize=18, x=0.10)

for ax in (ax_top, ax_bottom):
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_color("#666666")
    ax.spines["left"].set_linewidth(0.9)

ax_top.spines["bottom"].set_visible(False)
ax_bottom.spines["top"].set_visible(False)
ax_bottom.spines["bottom"].set_position(("data", 0))
ax_bottom.spines["bottom"].set_color("#666666")
ax_bottom.spines["bottom"].set_linewidth(0.9)

break_size = 0.012
break_style = {"color": "#555555", "clip_on": False, "linewidth": 1.1}

ax_top.plot((-break_size, break_size), (-break_size, break_size), transform=ax_top.transAxes, **break_style)
ax_bottom.plot((-break_size, break_size), (1 - break_size, 1 + break_size), transform=ax_bottom.transAxes, **break_style)

fig.subplots_adjust(left=0.19, bottom=0.17, right=0.97, top=0.86, hspace=0.0)

canvas_boundary = Rectangle((0, 0), 1, 1, transform=fig.transFigure, fill=False, edgecolor="none", linewidth=0)
fig.add_artist(canvas_boundary)

fig.savefig("loss_curves.pdf", bbox_inches="tight", bbox_extra_artists=[canvas_boundary], pad_inches=0, facecolor="white")

plt.show()
